Towards Polarization Routing of Magnetic and Electric Dipolar Emission with Dielectric Metasurfaces

We investigate the polarization properties of emission associated with the magnetic dipole and electric dipole transitions of europium(III) coupled to an anisotropic dielectric metasurface with polarization-engineered electric and magnetic photonic local density of states. The metasurface consists of a square array of Mie-resonant elliptical a-Si:H dimers situated on an SiO$_2$ substrate and embedded in a PMMA film containing Eu(TTA)$_3$. Based on reciprocity principle, it was designed to achieve maximum electric (magnetic) field enhancement in the dimer gap at 610 nm (590 nm) for $x$-polarized ($y$-polarized) normally incident light in order to selectively enhance the electric dipole (magnetic dipole) emission into the $x$-polarized ($y$-polarized) emission channel, respectively. Momentum-resolved spectroscopy and back-focal plane imaging of emission of the fabricated light-emitting metasurface clearly reveal the intended polarization-dependent emission behaviour, with the $x$-polarized ($y$-polarized) emission showing a reduced (enhanced) ratio of the magnetic-/electric dipole emission intensity, correspondingly where the magnetic dipole emission is enhanced with a magnetic field enhancement from the nanostructures. The demonstrated polarization-dependent interaction of a designed nanostructure with the electric- and magnetic dipolar transitions of trivalent lanthanide ions opens an avenue towards routing of emission of different multipolar orders into different polarization channels.

==> anc/SIReferences.bib <==
@incollection{simonWaveScatteringCrystals2017,
  title = {Wave {{Scattering}} by {{Crystals}}},
  booktitle = {Solid {{State Basics}}},
  author = {Simon, Steven H.},
  year = 2017,
  publisher = {Oxford University Press},
  address = {United Kindom},
  isbn = {978-0-968076-4}
}

@article{oyamaPositiveNegativeDualtone2014,
  title = {Positive--Negative Dual-Tone Sensitivities of {{ZEP}} Resist},
  author = {Oyama, Tomoko Gowa and Nakamura, Hirotaka and Oshima, Akihiro and Washio, Masakazu and Tagawa, Seiichi},
  year = 2014,
  month = mar,
  journal = {Applied Physics Express},
  volume = {7},
  number = {3},
  pages = {036501},
  publisher = {IOP Publishing},
  issn = {1882-0786},
  doi = {10.7567/APEX.7.036501},
  urldate = {2025-12-03},
  abstract = {Positive--negative dual-tone sensitivities of ZEP resist, Oyama, Tomoko Gowa, Nakamura, Hirotaka, Oshima, Akihiro, Washio, Masakazu, Tagawa, Seiichi},
  langid = {english},
  file = {/Users/marijnrikers/Zotero/storage/W7MDJFET/Oyama et al. - 2014 - Positive–negative dual-tone sensitivities of ZEP resist.pdf}
}


==> anc/SupportingInformation.tex <==
\documentclass[journal=jacsat,manuscript=article]{achemso}

\usepackage{chemformula} % Formula subscripts using \ch{}
\usepackage[T1]{fontenc} % Use modern font encodings

% Added packages
\usepackage{graphicx} % Required for inserting images
\usepackage[version=4]{mhchem} % Used for writing chemical formulas and elements
\usepackage[]{siunitx}
% \usepackage{chemfig}

% macros
\newcommand*\mycommand[1]{\texttt{\emph{#1}}}

\SectionNumbersOn
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thepage}{S\arabic{page}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thefigure}{S\arabic{figure}}



% meta data

\author{Marijn Rikers}
\affiliation[Friedrich Schiller University Jena]{Institute of Solid State Physics, Friedrich Schiller University Jena, Max-Wien Platz 1, 07743, Jena, Germany}
\alsoaffiliation[Abbe Center of Photonics]{Institute of Applied Physics, Abbe Center of Photonics, Friedrich Schiller University Jena, Albert-Einstein-Straße 6, 07745, Jena, Germany}
\alsoaffiliation[Australian National University]{ARC Centre of Excellence for Transformative Meta-Optical Systems, Department of Quantum Science and Technology, Research School of Physics, Australian National University, 60 Mills Rd., Canberra, ACT 2601, Australia}
\email{marijn.rikers@uni-jena.de}

\author{Ayesheh Bashiri}
\affiliation[Friedrich Schiller University Jena]{Institute of Solid State Physics, Friedrich Schiller University Jena, Max-Wien Platz 1, 07743, Jena, Germany}
\alsoaffiliation[Abbe Center of Photonics]{Institute of Applied Physics, Abbe center of Photonics, Friedrich Schiller University Jena, Albert-Einstein-Straße 6, 07745, Jena, Germany}

\author{Katsuya Tanaka}
\affiliation[Friedrich Schiller University Jena]{Institute of Solid State Physics, Friedrich Schiller University Jena, Max-Wien Platz 1, 07743, Jena, Germany}
\alsoaffiliation[Abbe Center of Photonics]{Institute of Applied Physics, Abbe center of Photonics, Friedrich Schiller University Jena, Albert-Einstein-Straße 6, 07745, Jena, Germany}

\author{Ángela Barreda}
\affiliation[Friedrich Schiller University Jena]{Institute of Solid State Physics, Friedrich Schiller University Jena, Max-Wien Platz 1, 07743, Jena, Germany}
\alsoaffiliation[University Carlos III]{Department of Electronic Engineering, University Carlos III of Madrid, Avda. de la Universidad 30, 28911 Leganés, Spain}

\author{Duk-Yong Choi}
\affiliation[Australian National University]{ARC Centre of Excellence for Transformative Meta-Optical Systems, Department of Quantum Science and Technology, Research School of Physics, Australian National University, 60 Mills Rd., Canberra, ACT 2601, Australia}

\author{Thomas Pertsch}
\affiliation[Abbe Center of Photonics]{Institute of Applied Physics, Abbe center of Photonics, Friedrich Schiller University Jena, Albert-Einstein-Straße 6, 07745, Jena, Germany}
\alsoaffiliation[Fraunhofer IOF]{Fraunhofer-Institute for Applied Optics and Precision Engineering IOF, Albert-Einstein-Str. 7, 07745 Jena, Germany}
\alsoaffiliation[Max Planck School of Photonics]{Max Planck School of Photonics, Hans-Knöll-Str. 1, 07745 Jena, Germany}

\author{Isabelle Staude}
\affiliation[Friedrich Schiller University Jena]{Institute of Solid State Physics, Friedrich Schiller University Jena, Max-Wien Platz 1, 07743, Jena, Germany}
\alsoaffiliation[Abbe Center of Photonics]{Institute of Applied Physics, Abbe center of Photonics, Friedrich Schiller University Jena, Albert-Einstein-Straße 6, 07745, Jena, Germany}
\alsoaffiliation[Max Planck School of Photonics]{Max Planck School of Photonics, Hans-Knöll-Str. 1, 07745 Jena, Germany}

\title{Supporting Information: Towards Polarization Routing of Magnetic and Electric Dipolar Emission with Dielectric Metasurfaces}

\begin{document}

\section{Sample Fabrication}
\label{SI:SampleFab}
The metasurfaces are fabricated in a 6 step process, as shown in Figure~\ref{fig:FabProcess}.
\begin{enumerate}
\item Using plasma enhanced chemical vapor depositions (PECVD) hydrated amorphous silicon (a-Si:H) is deposited on a silicon dioxide (\ce{SiO2}) substrate. For PECVD we use a commercial system (Oxford Instruments PlasmaLab 100) with Settings for gas flow $Q$ $Q(\ce{He})=\SI{475}{\cubic\centi\meter\per\minute}$, $Q(\ce{SiH4})=\SI{25}{\cubic\centi\meter\per\minute}$, chamber pressure $P_{\text{chamber}}=\SI{253.3}{\pascal}$, Forward power $\text{P} = \SI{20}{\watt}$, chamber temperature $T_{\text{chamber}}=\SI{250}{\celsius}$, resulting in a deposition rate of \SI{10}{\nano\meter\per\minute}.
\item First diluted ZEP520 (ZEON) in anisole is spin coated onto the the sample, for \SI{5}{\second} at $500\,\text{rpm}$ and then \SI{60}{\second} at $3000\,\text{rpm}$, resulting in a \SI{150}{\nano\meter} thick ZEP Layer. Second, a conductive polymer Espacer300Z (Resonac) is spin coated onto the sample for \SI{60}{\second} at $3000\,\text{rpm}$, to increase the conductivity of the sample to avoid charging of the sample during electron beam exposure.
\item The sample is exposed using an electron-beam lithography system (Boden 125, Elionix), with a beam energy of \SI{125}{\kilo\electronvolt}, beam current \SI{1}{\nano\ampere}, and a exposure dose \SI{80}{\milli\coulomb\per\square\centi\meter}. At the  comparably high dose value, the ZEP520 resist has negative tone behavior \cite{oyamaPositiveNegativeDualtone2014}.
\item To develop the sample, it is first rinsed with deionized water to remove the Espacer conductive layer. Then it is submerged in n-amyl acetate for \SI{60}{\second} and afterwards rinsed with isopropylalcohol.
\item Next, the sample is etched with inductively-coupled-plasma reactive-ion etching (ICP-RIE), in a Plasma 100 system (Oxford Instruments) , using the following settings for gas flow $Q(\ce{CHF3})= \SI{50}{\cubic\centi\meter\per\minute}$, $Q(\ce{SF6})= \SI{2}{\cubic\centi\meter\per\minute}$, induction power $\text{P} = \SI{400}{\watt}$, bias power $\text{P}_{\text{bias}} = \SI{20}{\watt}$, chamber pressure $P_{chamber}=\SI{2}{\pascal}$. The a-Si:H is etched for \SI{60}{\second}, while the etching duration is determined with active monitoring of the a-Si:H layer thickness. Following this, oxygen plasma cleaning with gas flow of $Q(\ce{O2})= \SI{30}{\cubic\centi\meter\per\minute}$, and induction power of $\text{P} = \SI{300}{\watt}$, bias power $\text{P}_{\text{bias}} = \SI{20}{\watt}$, for \SI{30}{\second} is used to remove the residuals of the etching mask.
\item In the last step, the fabricated metasurfaces is is spin-coated with a \ce{PMMA} resist containing \ce{Eu(TTA)3} at a concentration of \SI{0.16}{\micro\mol\per\ml} (\ce{PMMA$:$Eu(TTA)3}) with spin-coating settings \SI{5}{\second} at $500\,\text{rpm}$ and followed by \SI{60}{\second} at $3000\,\text{rpm}$, resulting in a layer of \SI{150}{\nano\meter} thickness. 
\end{enumerate}

\begin{figure}[hbt!]
	\centering
	\includegraphics{FabricationASiH.png}
	\caption{Schematic of the fabrication process for a a-Si:H metasurface with a \ce{PMMA$:$Eu(TTA)3} fluorescent layer. The steps are shown in sequential order from left to right and top to bottom. 1) PECVD of  (a-Si:H), 2) spin-coating of ZEP520 electron beam lithography (EBL) resist. 3) EBL of the dimer array pattern. 4) Development of the resist to remove the not exposed areas. 5) ICP-RIE to etch the a-Si:H and oxygen plasma cleaning of the sample to remove mask residuals. 6) Spin-coating of the \ce{Eu(TTA)3} containing \ce{PMMA}.}
	\label{fig:FabProcess}
\end{figure}

\section{Refractive Index Data a-Si:H}
\label{SI:RefIndexaSiH}
To measure the refractive index of the a-Si:H thin film used in the fabrication of the metasurface we used a ellipsometer (JA Woollam M-2000D). The system automatically acquires reflection spectra at three angles \SI{55}{\degree}, \SI{65}{\degree}, \SI{75}{\degree} and fits the data with a generic oscillator model. The film thickness of the a-Si:H was messured to be $\SI{75.3}{\nano\meter}\pm\SI{0.1}{\nano\meter}$ and the refractive index information is shown in Fig.\ref{fig:RefIndexaSiH}. 

\begin{figure}[hbt!]
	\centering
	\includegraphics{aSiH_RefractiveIndex.png}
	\caption{Refractive index data of the a-Si:H tin film with the red dashed line showing the (n) the real part and the blue dot dashed line showing (k) the imaginary part of the refractive index, respectivelyy.}
	\label{fig:RefIndexaSiH}
\end{figure}

\section{Momentum Resolved Spectroscopy}
\label{SI:BFPSetup}
For momentum-resolved characterization of the metasurface, we used a home-build back focal plane (BFP) setup, schematically depicted in Fig.\ref{fig:BFPSetup}, that  projects  the BFP of an $\text{M} = 100\times$, $\text{NA} = 0.9$ long working distance objective (Obj) (MPLFLN100X, Olympus) onto the entrance slit of a grating spectrometer (Kymera 328i, Andor) with a 2D $(512\times512)$ EMCCD camera (iXon Ultra 897 EMCCD, Andor) utilizing a 4f system made with two $\text{f}=\SI{200}{\milli\meter}$ lenses (L1) and (L2) (AC254-200-B, Thorlabs).
For white-light linear spectroscopy the setup is used in a transmission configuration. As a white light source, a Tungsten-Halogen light source (SLS201L(M), Thorlabs) providing a $T = \SI{2796}{\kelvin}$ blackbody spectrum. 
For momentum resolved fluorescence spectroscopy the emitters are exited with a unpolarized $\lambda_{ext} =\SI{365}{\nano\meter}$ LED with an excitation power of $\text{P}_{ext}=\SI{78}{\micro\watt}$ in reflection geometry. The excitation light is coupled in with a dichroic mirror (BS) ZT375rdc \SI{375}{\nano\meter} with a \SI{20}{\nano\meter} notch width (AHF Analysentechnik) and blocked from reaching the detector with a long pass filter (Lp) with a cut on wavelength of \SI{550}{\nano\meter} FELH0550 (Thorlabs). 
For BFP imaging of the emission we use the same setup, however, instead of projecting the BFP onto the entrance slit of the spectrometer, a flip mirror  (FM) is used to project it directly onto the EMCCD camera.

\begin{figure}[hbt!]
	\centering
	\includegraphics{BFPSetup.png}
	\caption{Schematic of the back focal plane and momentum resolved spectroscopy setup.} 
	\label{fig:BFPSetup}
\end{figure}


%\section{Least Squares Fit of Transmission Spectra}
%To retriever the geometric parameters from the transmission spectra of the metasurface, we utilize the Levenberg–Marquardt  algorithm applied to a nanooptics system which we have previously discussed \cite{levenbergMethodSolutionCertain1944,marquardtAlgorithmLeastSquaresEstimation1963,tanakaChiralBilayerAllDielectric2020}. In Figure \ref{fig:TransSpectra} the transmission spectra in the normal direction are shown for x-polarized and y-polarized detection, respectively. In addition the simulated transmission spectra with from the fitted geometry is shown. 
%
%\begin{figure}[ht]
%	\centering
%	\includegraphics{Images/FigTransmissionSimulationVsExperiment.png}
%	\caption{Transmission spectra of a dimer array metasurface at normal incidence. The solid lines are experimental data for y-polarized in blue and x-polarized in red. The dashed lines are simulated data for the for the fitted geometry  with y-polarized in blue and x-polarized in red.}
%	\label{fig:TransSpectra}
%\end{figure}

%\section{Fluorescence of Metasurface compared to Substrate}
%Figure \ref{fig:FluorescenceSpectra}\,a, b) Compares the out-of-plane the fluorescence of the hybrid metasurface with the corresponding measurements form the \ce{Eu(TTA)3} containing \ce{PMMA} layer on a bare substrate for x- and y-polarization. The insets are zoomed in on the MD transitions wavelength range. Panels (c, d) show the Enhancement of the spectrum b 
%\begin{figure}[hbt!]
%	\centering
%	\includegraphics{Images/SIPlMsVsSubstrate.png}
%	\caption{ Normal-direction fluorescence spectra of the the light emitting metasurface for (a) in x-polarized and (b) in y-polarized detection. In the legend "ms" indicates the metasurface, and "sub" indicates the substrate. (c, d) show the enhancement between  }
%	\label{fig:FluorescenceSpectra}
%\end{figure}

\section{BFP Images}
Figure \ref{fig:BFPImages} presents the BFP images for a metasurface with slight geometrical variation to the one presented in the main text. Instead of the gap of \SI{80}{\nano\meter} the gap is \SI{60}{\nano\meter}. The other parameters are $D_x = \SI{120}{\nano\meter}$, $D_y = \SI{180}{\nano\meter}$, $h = \SI{80}{\nano\meter}$. The main change is the period going from $p_y=\SI{440}{\nano\meter}$ to $p_y=\SI{400}{\nano\meter}$.  This metasurfaces supports strong emission enhancement normally out of the substrate plane at \SI{610}{\nano\meter} due to an overlap of the diffractive modes at the $\Gamma$ point.

\begin{figure}[hbt!]
  \centering
  \includegraphics[width = \textwidth]{BFPMS3.png}
  \caption{BFP images of metasurface with parameters $D_x = \SI{120}{\nano\meter}$, $D_y = \SI{180}{\nano\meter}$, $h = \SI{80}{\nano\meter}$, and $g=\SI{60}{\nano\meter}$. The first and second row show the BFP images for emission at \SI{590}{\nano\meter} and \SI{610}{\nano\meter}, respectively. Panels (a, d) and (b, e) show the x-polarized and y-polarized emission intensity, respectively. Panels (c, f) show the difference $I_{y}-I_{x}$ where the subscript indicates the polarization.}
  \label{fig:BFPImages}
\end{figure}

\section{Diffraction Equation}
The diffraction condition for a two-dimensional periodic structure such as our metasurface with periods $p_x$ and $p_y$ along the $x$ and $y$ directions is governed by conservation of the in-plane wave vector components. In reciprocal space, constructive interference occurs when the change in the incident wave vector matches a reciprocal lattice vector $\mathbf{G} = (G_x, G_y)$, where
\begin{equation}
    G_x = \frac{2\pi m}{p_x}, \quad G_y = \frac{2\pi n}{p_y}
\end{equation}
for integers $m$ and $n$. The diffracted wave vector then satisfies $\mathbf{k}' = \mathbf{k} + \mathbf{G}$ with $|\mathbf{k}| = |\mathbf{k}'| = k_0 n_{\text{air}}$, where $k_0 = 2\pi / \lambda$ is the free-space wave vector and $\lambda$ the wavelength. In normalized reciprocal coordinates (dividing by $k_0 n_{\text{air}}$), this result in circles of radius $n_{\text{med}} / n_{\text{air}}$ (reflecting the effective refractive index contrast) centered at each reciprocal lattice point $\left( G_x / (k_0 n_{\text{air}}), \, G_y / (k_0 n_{\text{air}}) \right)$ \cite{simonWaveScatteringCrystals2017}. These circles allowed far-field diffraction directions are typically clipped by the NA of the collection. For our dimer array metasurface the dimers are placed on a square lattice with period $p_x=p_y=\SI{440}{\nano\meter}$, placing these rings in our BFP. We only observe the rings associated with the $y$ period because the dimer geometry of the resonators effectively reduces $p_x$ by a factor of 2, placing those associated rings outside the NA of our objective. 

\bibliography{SIreferences.bib}

\end{document}

==> anc/acs-SupportingInformation.bib <==
This is an auxiliary file used by the `achemso' bundle.
This file may safely be deleted. It will be recreated as required.
 
@Control{achemso-control,
  ctrl-article-title  = "yes",
  ctrl-chapter-title  = "no",
  ctrl-doi            = "no",
  ctrl-etal-number    = "15",
  ctrl-etal-firstonly = "yes",
}


